Non-native Quantum Generative Optimization with Adversarial Autoencoders

Large-scale optimization problems are prevalent in several fields, including engineering, finance, and logistics. However, most optimization problems cannot be efficiently encoded onto a physical system because the existing quantum samplers have too few qubits. Another typical limiting factor is that the optimization constraints are not compatible with the native cost Hamiltonian. This work presents a new approach to address these challenges. We introduce the adversarial quantum autoencoder model (AQAM) that can be used to map large-scale optimization problems onto existing quantum samplers while simultaneously optimizing the problem through latent quantum-enhanced Boltzmann sampling. We demonstrate the AQAM on a neutral atom sampler, and showcase the model by optimizing 64px by 64px unit cells that represent a broad-angle filter metasurface applicable to improving the coherence of neutral atom devices. Using 12-atom simulations, we demonstrate that the AQAM achieves a lower Renyi divergence and a larger spectral gap when compared to classical Markov Chain Monte Carlo samplers. Our work paves the way to more efficient mapping of conventional optimization problems into existing quantum samplers.

==> figures/placeholder/make_placeholders.py <==
import numpy as np
import networkx as nx
import matplotlib.pyplot as plt

# Create a figure for quantum bootstrapping demonstration
fig = plt.figure(figsize=(6, 6))

# Create a Rydberg graph using maroon nodes
G = nx.erdos_renyi_graph(10, 0.5)

# Add a sillhouette of the Rydberg atom
nx.draw_networkx(G, node_color='black', node_size=1000, with_labels=False)
nx.draw_networkx(G, node_color='maroon', node_size=100, with_labels=False)


# Save plot 
plt.savefig('figures/placeholder/rydberg.png', dpi=300, bbox_inches='tight')




==> figures/py/gen_energy_distr.py <==
import numpy as np
import matplotlib.pyplot as plt

# Generate fake energy distribution
e1 = np.random.normal(0.0, 1.0, 1000)
e2 = np.random.normal(1.0, 1.0, 1000)

# Create a histogram for both distributions and plot them on the same axis
hist, bin_edges = np.histogram(e1, bins=100, range=(-5, 5))
hist2, bin_edges2 = np.histogram(e2, bins=100, range=(-5, 5))
hist = hist / 1000.0
hist2 = hist2 / 1000.0

# Plot the histogram as bar graph
plt.title("Energy Distribution")
plt.bar(bin_edges[:-1], hist, width=0.05, alpha=0.5, label="Quantum")
plt.bar(bin_edges2[:-1], hist2, width=0.05, alpha=0.5, label="Classical")
plt.legend()

plt.savefig(
    "energy_distr.png",
    bbox_inches="tight",
)

